Potential binary supermassive black holes in Markarian 231 as a scientific case for the spectropolarimeter POLLUX

It is now widely accepted that a supermassive black hole (SMBH) resides in the core of nearly every galaxy. Within the context of mergers of galaxies, the central SMBHs from each system should form a gravitationally bound binary system. Given the frequency of galaxy mergers throughout cosmic time, the existence of such binary SMBHs is likely to occur within active galactic nuclei. However, identifying them observationally remains highly challenging. The majority of reported candidates rely on indirect evidence rather than unambiguous detection. The quasar Markarian 231 (Mrk 231) stands out because of its distinctive ultraviolet to optical properties, which includes a strong wavelength dependent polarization and an unusual flux decrease at 2500A. In this work, we investigate the potential of spectropolarimetry as a powerful tool for identifying and characterizing SMBH binaries in AGNs. We have developed a simplified analytical model to reproduce the spectral energy distribution of the quasar Mrk 231 assuming a binary SMBH geometry, and we compute both its total and polarized emission. The main aim is to test whether two separate emitting sources could explain the unique UV to optical signatures of Mrk 231. Such investigations highlight the importance of a future high-sensitivity UV spectropolarimetric instrument. For instance, the proposed Pollux spectropolarimeter for the Habitable Worlds Observatory (HWO) has the potential to significantly contribute to our understanding of AGNs structure and the role of SMBH binaries in quasars.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

